Some 3-dimensional transverse C-links (Constructions of higher-dimensional C-links, I)

By use of a variety of techniques (most based on constructions of quasipositive knots and links, some old and others new), many smooth 3-manifolds are realized as transverse intersections of complex surfaces in complex 3-space with strictly pseudoconvex 5-spheres. These manifolds not only inherit interesting intrinsic structures (eg, they have canonical Stein-fillable contact structures), they also have extrinsic structures of a knot-theoretical nature (eq, the 3-sphere arises in infinitely many distinct ways). This survey is not comprehensive; a number of questions are left open for future work.

==> mdefs.mac <==
\makeatletter
%% the following code for prescripts was written by Michael J. Downes
\DeclareRobustCommand{\prescript}[3]{%
  \@mathmeasure\z@\scriptstyle{#1}%  put the sup in box 0
  \@mathmeasure\tw@\scriptstyle{#2}% put the sub in box 2
  \ifdim\wd\tw@>\wd\z@
    \setbox\z@\hbox to\wd\tw@{\hfil\unhbox\z@}%
  \else
    \setbox\tw@\hbox to\wd\z@{\hfil\unhbox\tw@}%
  \fi
  % Do not let a preceding mathord symbol approach without any
  % intervening space.
  \mathop{}%
  % Use \mathopen to suppress space between the prescripts and the
  % base object even when the latter is not of type ord.
  \mathopen{\vphantom{#3}}^{\box\z@}_{\box\tw@}%
  #3%
}
\makeatother

%% for use in `calculus of bands' in braid groups: 
\newcommand\SideSet[2]{\prescript{#1}{}{#2}}
%
%
%%%% homemade `connected sum' symbols (take the place of \sharp, \natural):
\newcommand\overstrike[2]{{\setbox0\hbox{$#2$}\hbox to \wd0{\hss
                         ${#1}$\hss}\kern-\wd0\box0}}
\newcommand\onebar[2]{\hrule height#1ex width#2ex}
\newcommand\twobars[5]{\vcenter{\hrule height#1ex width#2ex
                               \vskip#3ex
                               \hrule height#4ex width#5ex}}
\newcommand\stroke[3]{\vrule height#1ex width#2ex depth#3ex}
\newcommand\connsum{\mathop{\raise.25ex\hbox{\overstrike\parallel=}}}

%%%%% miscellany:
%
\newcommand\abs[1]{\lvert #1 \rvert}
\newcommand\AKn[2]{\mathscr{A}({#1},{#2})}  % annulus of type #1 with #2 twists

%
\newcommand\Bd{\mathord{\partial\mkern1.5mu}} 
\newcommand\book[1]{\mathbf{#1}}
\newcommand\braidof[1]{\operatorname{br}({#1})} % braid of (band rep. or braidword) #1 
\newcommand\brep[1]{\strut^{\scriptscriptstyle\rightarrow}\mkern-11mu #1} % band representation named #1	
\newcommand\brsurf[1]{S(#1)}
\newcommand\bydeffont{\textsl} 
\newcommand\bydef[1]{\bydeffont{#1}}%
%
\def\C{\mathbb{C}}
\newcommand\Clink[2]{\Lscr(#1,#2)} %
	\newcommand\lman[2]{L(#1,#2)}
		\newcommand\lmansing[2]{L_{#1}(#2)} 
	\newcommand\lcontact[2]{\xi_{\lman{#1}{#2}}}
	\newcommand\lnormal[2]{\kappa_{\lman{#1}{#2}}}
	\newcommand\Clinksing[2]{\Lscr_{#1}(#2)}
	\newcommand\Clinkinfty[1]{\Lscr_\infty(#1)}
		\newcommand\lmaninfty[1]{L_\infty(#1)}
	\newcommand\Cspan[2]{S(#1,#2)}
		\newcommand\Cspaninfty[1]{S_\infty(#1)}
\newcommand\close[1]{\widehat{#1}}
\newcommand\conj[1]{\overline{#1\vphantom{\dot{#1}}}}
\newcommand\CP[1]{\mathbb{CP}^{#1}}
\newcommand\cyclic[2]{{#1}{\,\otimes\,}[#2]} % Neumann's notation
	\newcommand\cycsusp[2]{{#1\,}{\otimes\,[#2]}}

\newcommand\defines{\mathrel{=:}}% left side defines right side
\newcommand\diagram{\mathbf{D}}
\newcommand\DSK[3]{D^{#1}(#2,#3)}
%
\newcommand\Edges[1]{\mathsf{E}{(#1)}}
\renewcommand\emptyset{\varnothing} \newcommand\from{\colon\thinspace} %% 
\newcommand\gr[1]{\operatorname{gr}(#1)}
%
\newcommand\holo[1]{\mathscr{O}({#1})}% holomorphic functions/germs on #1
\newcommand\Hopf[3]{\Hscr_{#1}(#2,#3)}% #2+#3 fibers of #1 Hopf fibration, #3 orientation-reversed
\newcommand\Hscr{\mathscr{H}}
\newcommand\Int[1]{\operatorname{Int}{#1}} % interior 
\newcommand\invof[1]{#1^{-1}} % inverse of #1
\newcommand\isdefinedas{\mathrel{\mathop:}=\mkern1mu}% right side defines left side

\newcommand\Kscr{\mathscr{K}}

\newcommand\Lscr{\mathscr{L}}

\newcommand\Mir{\operatorname {Mir}} % mirror image

\newcommand\of[1]{{({#1})}}%as in, "FUNCTION of ARGUMENT"; helps paren matching

\newcommand\orientation{\mathbf{o}}
\newcommand\Oscr{\mathscr{O}}
%
\newcommand\pad[1]{#1\mathstrut^\otimes}%  pad out with dummy variable 
\newcommand\pr{\operatorname{pr}} % projection 
\newcommand\pushoff[1]{#1^{+}}

\def\R{\mathbb{R}}
\newcommand\reg[1]{\operatorname{Reg}({#1})} % regular points of #1
\newcommand\restr{\left.\vphantom{X^X_x}\right|}% restriction (of a map)

\newcommand\SeifAlg[1]{\mathsf{SA}(#1)}% Seifert-algorithm surface of #1 
\renewcommand\setminus{\smallsetminus}
\newcommand\SPH[3]{S^{#1}(#2,#3)}
\newcommand\sgn{\operatorname{sgn}} % signum
\newcommand\sing[1]{\operatorname{Sing}({#1})} % singular points of #1
\newcommand\starof[2]{{\mathfrak{sr}}(#1,#2)}
\newcommand\stickof[2]{{\mathfrak{sk}}(#1,#2)}
\newcommand\starplumb[2]{\stripplumb{\stargraph{#1}{#2}}}
\newcommand\sub{\subset} 
%suchthats:
	\newcommand\mapsuchthat{\mathrel{\colon}} % before \mapsto
	\newcommand\setsuchthat{\mathrel{\colon}\linebreak[2]} % 
\newcommand\symgroup[1]{\mathfrak{S}_#1} % symmetric group on #1 letters

\newcommand\TB{\operatorname{TB}}  % maximal Thurston-Bennequin invariant 
\newcommand\tor[2]{\Oscr\{#1,#2\}}
	\newcommand\Tor[2]{\Oscr\{#1,#2\}}
\newcommand\Ts{\mathscr T}

\makeatletter
\mathchardef\Unfold@="1007 
 \newcommand\Unfold{\DOTSB\Unfold@\slimits@}% Neumann-Rudolph unfolding
\makeatother

\newcommand\upeqref[1]{{\upshape\eqref{#1}}}
\newcommand\upref[1]{{\upshape\ref{#1}}}

\newcommand\Verts[1]{{\mathsf V}({#1})} % vertices of #1

\def\Z{\mathbf{Z}}
\newcommand\zero{\mathbf{0}}
\newcommand\zz{\mathbf{z}}

%%%% plumbing:
     \font\bxtwelve=cmbx12      
\newcommand\plumb[1]{\mathop{\lower.75ex%
          \hbox{\text{\bxtwelve*}}}_{#1}} % plumb along #1
\newcommand\splumb[2]{\sideset{_{#1}}{_{#2}}{\mathop{\lower.75ex%
          \hbox{\text{\bxtwelve*}}}}{\mathstrut}}
%
%%%%% plumbing graphs:
\newcommand\stickgraph[1]{\mathsf{stick}(#1)}
\newcommand\stargraph[2]{\mathsf{star}(#1;#2)}
%\newcommand\treegraph[3]{\mathsf{tree}{#1,#2,#3}}%#1 = V, #2= E, #3= w
%
%
%%%%% plumbands:
\newcommand\strip[2]{\mathscr{S}({#1},{#2})}
%
\newcommand\stripplumb[1]{\mathop{\mathsf{sp}}({#1}\protect\mathstrut)}% "strip plumbing" by weighted graph #1
%
%
\newcommand\pretzel[1]{\mathfrak{P}({#1\protect\mathstrut})}% pretzel link with data #1
	\newcommand\pretzellink[1]{P(#1\protect\mathstrut)}% pretzel link-manifold with data #1
	\newcommand\pretzelsurface[1]{\mathscr{P}(#1)\protect\mathstrut}% pretzel surface with data #1
%
 \newcommand\rational[1]{\mathfrak{R}({#1\protect\mathstrut})}% rational link with data #1
	\newcommand\rationallink[1]{R(#1\protect\mathstrut)}% rational link-manifold with data #1
	\newcommand\rationalsurface[1]{\stripplumb{\stickgraph{#1}}}% rational surface with data #1 
%
\def\done{\hfill$\vbox{\hrule height5.7pt width 6pt depth.15pt}$}
%
\renewcommand\phi\varphi
\renewcommand\epsilon\varepsilon

